Predictions for multiplicities and flow harmonics in 5.44 TeV Xe+Xe collisions at the CERN Large Hadron Collider

We present the next-to-leading-order event-by-event EKRT model predictions for the centrality dependence of the charged hadron multiplicity in the pseudorapidity interval $|\eta|\le 0.5$, and for the centrality dependence of the charged hadron flow harmonics $v_n\{2\}$ obtained from 2-particle cumulants, in $\sqrt{s_{NN}}=5.44$ TeV Xe+Xe collisions at the CERN Large Hadron Collider. Our prediction for the 0-5 \% central charged multiplicity is $dN_{\rm ch}/d\eta =1218\pm 46$. We also predict $v_n\{2\}$ in Xe+Xe collisions to increase more slowly from central towards peripheral collisions than those in a Pb+Pb system. We find that at $10 \dots 50$\% centralities $v_2\{2\}$ is smaller and $v_3\{2\}$ is larger than in the Pb+Pb system while $v_4\{2\}$ is of the same magnitude in both systems. We also find that the ratio of flow harmonics in Xe+Xe collisions and in Pb+Pb collisions shows a slight sensitivity to the temperature dependence of the shear-viscosity-to-entropy ratio. As we discuss here, the new nuclear mass-number systematics especially in the flow harmonics serves as a welcome further constraint for describing the space-time evolution of a heavy-ion system and for determining the shear viscosity and other transport properties of strongly interacting matter.

==> anc/EKRT_XeXe_deformed_vn.dat <==
########################### EKRT model description ################################
#
# In the NLO EbyE EKRT model for heavy-ion collisions [1,2] one computes the produced QCD-matter initial states 
# using collinearly factorized next-to-leading order (NLO) perturbative QCD with a conjecture of gluon saturation
# to suppress soft parton production. The space-time evolution of these collisions is then described with viscous
# fluid dynamics event-by-event (EbyE). This model predicts successfully a broad spectrum of small transverse-momentum
# final-state observables measured in 2.76 TeV and 5.02 TeV Pb+Pb collisions at the LHC and 200 GeV Au+Au collisions
# at RHIC, and thereby constrains the preferred range of the QCD-matter $eta/s(T)$ ratio. Here we present the NLO EbyE
# EKRT model predictions [3] for the centrality dependence of the charged hadron multiplicity, and for the centrality
# dependence of the charged hadron flow harmonics obtained from 2-particle cumulants, in 5.44 TeV Xe+Xe collisions at the LHC.
#
# [1]  H.~Niemi, K.~J.~Eskola and R.~Paatelainen, Phys Rev C 93 (2016) no.2, 024907, arXiv:1505.02677 [hep-ph].
# [2]  H.~Niemi, K.~J.~Eskola, R.~Paatelainen and K.~Tuominen, Phys Rev. C 93 (2016) no.1, 014912, arXiv:1511.04296 [hep-ph].
# [3]  K.~J.~Eskola, H.~Niemi, R.~Paatelainen and K.~Tuominen, Phys. Rev. C 97 (2018), no. 3, 034911, arXiv:1711.09803 [hep-ph]
# 
##########################################################################
# EKRT model predictions for the charged hadron flow harmonics 
# %\cite{Eskola:2017bup}
# \bibitem{Eskola:2017bup} 
#   K.~J.~Eskola, H.~Niemi, R.~Paatelainen and K.~Tuominen,
#   %``Predictions for multiplicities and flow harmonics in 5.44 TeV Xe+Xe collisions at the CERN Large Hadron Collider,''
#   Phys.\ Rev.\ C {\bf 97}, no. 3, 034911 (2018)
#   doi:10.1103/PhysRevC.97.034911
#   [arXiv:1711.09803 [hep-ph]].
#   %%CITATION = doi:10.1103/PhysRevC.97.034911;%%
#
##############################
# Using deformed Xe(129) with Woods-Saxon parameters, r_0 = 5.49 fm, d = 0.540 fm, beta2 = 0.162, beta4 = -0.003
#
# pT = (0.2, 3.0) GeV
# Flow coefficients vn{2} 
# eta/s=0.20
#cent0    cent1    v2    v3    v4
 0     5    0.0366    0.0213    0.0108
 5    10    0.0485    0.0253    0.0117
10    20    0.0641    0.0290    0.0137
20    30    0.0816    0.0319    0.0151
30    40    0.0934    0.0337    0.0159
40    50    0.0998    0.0336    0.0162
50    60    0.1040    0.0301    0.0160
60    70    0.1016    0.0221    0.0144

# eta/s=param1
#cent0    cent1    v2    v3    v4
 0     5    0.0357    0.0202    0.0099
 5    10    0.0472    0.0239    0.0110
10    20    0.0625    0.0273    0.0130
20    30    0.0795    0.0305    0.0148
30    40    0.0916    0.0330    0.0163
40    50    0.0993    0.0339    0.0173
50    60    0.1054    0.0320    0.0178
60    70    0.1060    0.0256    0.0166

# Ratios vn(Xe+Xe 5.44 TeV)/vn(Pb+Pb 5.02 TeV)
# eta/s=0.20
#cent0    cent1    v2ratio    v3ratio    v4ratio
 0     5    1.3206    1.0932    1.0559
 5    10    1.1054    1.1074    0.9800
10    20    0.9935    1.0658    0.9871
20    30    0.9441    1.0708    0.9441
30    40    0.9481    1.0206    0.8976
40    50    0.9313    0.9728    0.8911
50    60    0.9484    0.8875    0.8956
60    70    0.9403    0.7938    0.8980

# eta/s=param1
#cent0    cent1    v2ratio    v3ratio    v4ratio
 0     5    1.2996    1.0760    1.0240
 5    10    1.0941    1.0909    0.9648
10    20    0.9852    1.0464    0.9727
20    30    0.9386    1.0615    0.9413
30    40    0.9462    1.0275    0.9096
40    50    0.9322    0.9780    0.9145
50    60    0.9506    0.9060    0.9129
60    70    0.9436    0.8178    0.9119

